The Online Observation Quality System Implementation for the ASTRI Mini-Array Project

The ASTRI Mini-Array project, led by the Italian National Institute for Astrophysics, aims to construct and operate nine Imaging Atmospheric Cherenkov Telescopes for high-energy gamma-ray source study and stellar intensity interferometry. Located at the Teide Astronomical Observatory in Tenerife, the project's software is essential for remote operation, emphasizing the need for prompt feedback on observations. This contribution introduces the Online Observation Quality System (OOQS) as part of the Supervisory Control And Data Acquisition (SCADA) software. OOQS performs real-time data quality checks on data from Cherenkov cameras and Intensity Interferometry instruments. It provides feedback to SCADA and operators, highlighting abnormal conditions and ensuring quick corrective actions for optimal observations. Results are archived for operator visualization and further analysis. The OOQS data quality pipeline prototype utilizes a distributed application with three main components to handle the maximum array data rate of 1.15 Gb/s. The first is a Kafka consumer that manages the data stream from the Array Data Acquisition System through Apache Kafka, handling the data serialization and deserialization involved in the transmission. The data stream is divided into batches of data written in files. The second component monitors new files and conducts analyses using the Slurm workload scheduler, leveraging its parallel processing capabilities and scalability. Finally, the process results are collected by the last component and stored in the Quality Archive.

==> ascl.py <==
#! /usr/bin/env python3
#
#   quick helper code for ASCL editing (Teuben/Allen)
#   is really part of the git module 'teuben/ascl-tools' but placed here
#   for convenience
#
#   Typical usage:
#         ./ascl.py sample.tex
#   will return a somewhat noisy list of the lines that potentially need
#   a set of %\ooindex{} entries for the ADASS proceedings to make the ASCL index.
#         ./ascl.py codename
#   returns 
#
#   @todo:  terminal markers highlight?
#           use puncuation to break words?  NO
#           won't catch "MIRIAD's" - should we search for    KEYWORD's as well
#           won't catch MIRIAD\footnote
#
#   Version:     25-jan-2014 for ADASS2013 proceedings
#                21-aug-2016 try to find alternate ascl2.txt from the pathname if a local version not present
#                            convert to python3
#                12-dec-2018 integrating into ADASSProceedings/Author_Template for the 2018 proceedings
#                 6-oct-2020 allow asclKeywords with codes that contain a space (by using a 2nd :)

from __future__ import print_function

import sys
import os

debug   = False
punct   = ['.', ',', '/', ':', ';', '{', '}', '@', '(', ')', '[', ']', '\\', '\'', '"', '!']


def printf(format, *args):
    sys.stdout.write(format % args)

def parse1(file):
    fp = open(file,'r')
    lines = fp.readlines()
    fp.close()
    print("Found %d lines in %s" % (len(lines),file))
    # look for
    #     <tr><td>ascl:1102.023</td><td>21cmFAST:
    magic = '<tr><td>ascl:'
    len1 = len(magic)
    codes = {}
    for line in lines:
        if line[0:len1] == magic:
            line1 = line[len1:80]
            id = line1[0:8]
            tmp     = line1[17:80]
            # print "    ",line1[0:50]
            ic = tmp.find(':')
            code = tmp[0:ic]
            code_words = code.split()
            codes[code] = id
            if len(code_words) > 1:
                print('# ascl:'+id,code)
            else:
                print('ascl:'+id,code)
    print('Found %d code entries' % len(codes))
    return codes

def parse2(file):
    """ read quick index for ADASS """
    lines = []
    line = ""
    fp = open(file,'r')
    try:
        while True:
            line = fp.readline()
            if not line:
                break  # Break the loop if the end of the file is reached
            lines.append(line)  # Append the stripped line to the list
    except Exception as e:
        print("An error occurred:", str(e))
        print("Last line read:\n", lines[-1] if lines else "No lines read")
        exit(-1)
    fp.close()
    codes = {}
    # file has     "ascl:1234.123 Code_Name"
    # oct-2020     "ascl:1234.123 Code Name:Comments" to deal with spaces in code names
    for line in lines:
        if line[0] == '#': continue
        words = line.split(':')
        aid = words[1].split()[0]                # ascl id, e.g.  "1234.123"
        acn = ' '.join(words[1].split()[1:])     # code name, but wow, look at this construct
        codes[acn.lower()] = "\\ooindex{%s, ascl:%s}" % (acn,aid)
        #print(aid,acn)
        #
        #   OLD pre-2020 style
        #codename = words[1].lower()
        #codes[codename] = "\\ooindex{%s, %s}" % (words[1],words[0])

    return codes

def parse3(file,codes):
    """
    codename ->   codename\ooindex{codename, ascl_id}
    """
    fp = open(file,'r')
    lines = fp.readlines()
    fp.close()
    if debug: print(codes)
    for line in lines:
        print('LINE: ',line)
        line2 = ''
        has_a_code = False
        words = line.split(' ,')
        for word in words:
            print('WORD: ',word)
            if word in codes: 
                has_a_code = True
                line2 = line2 + "%s\\ooindex{%s, %s} " % (word,word,codes[word])
            else:
                line2 = line2 + word + " "
        if has_a_code:
            print("# " + line)
            print(line2)
        else:
            print(line)


def wclean(word):
    """make clean punctuation-free words
    """
    w = word.lower()
    len1 = len(punct)
    # remove iteratively, all punctuation at the start
    while True:
        done = True
        for p in punct:
            if w[0] == p:
                w = w[1:]
                done = False
                if len(w) == 0:
                    return w
                break
        if done:
            break
    len2 = len(w)
    if len2 == 0:
        return w
    # remove iteratively, all punctuation from the end
    while True:
        done = True
        for p in punct:
            if w[-1:] == p:
                w = w[:-1]
                done = False
                break
        if done:
            break
    return w


def parse4(file,codes,comment):
    """
    codename ->   codename\ooindex{codename, ascl_id}

    codename ->
    %
    """
    fp = open(file,'r')
    lines = fp.readlines()
    fp.close()
    if debug: print(codes)
    ln = 0
    for line in lines:
        ln = ln + 1
        if debug: print('LINE: '+line)
        line2 = ''
        has_a_code = False
        words = line.split()
        for dword in words:
            word = wclean(dword)
            if debug: print('WORD: ',dword,word)
            #if codes.has_key(word):                        # not python3
            if word in codes:
                has_a_code = True
                line2 = line2 +  comment + "%s \n" % (codes[word])
        if has_a_code:
            print("#[%d] %s" % (ln,line))
            print(line2)
        else:
            if debug: print(line)
    ns = 0
    for line in lines:
        if line.find('\ooindex{') > 0:
            ns = ns + 1
    if ns>0:
        print("Warning: I already found %d ASCL entries" % ns)
        for line in lines:
            if line.find('\ooindex{') > 0:
                print(line.strip())
        


#parse3('sample.tex',codes)

if __name__ == '__main__':
    comment = '%'                        # pick '%' or ''
    afile = 'asclKeywords.txt'
    if len(sys.argv) == 1:
        print("Usage: %s tex_file" % sys.argv[0])
        print("")
        print("Scans tex_file for occurences of ASCL code names, and prints out the ")
        print("corresponding %\ooindex{NAME, ascl:yymm:nnn} to be cut and pasted into tex_file")
        print("including the line number and text that triggered the match")
        print("Lookup table of codes in %s" % afile)
        sys.exit(0)

        
    filename = sys.argv[1]
    if os.path.exists(filename):
        if False:
            codes = parse1('ascl.php')
        else:
            codes = parse2(afile)
        parse4(filename,codes,comment)
    else:
        # could try grepping this as a word in 'afile'
        codename = filename.lower()
        print("reading: ", afile)
        #
        codes = parse2(afile)
        if codename in codes:
            print(codename,codes[codename])
        

